Runtime Enforcement for Component-Based Systems

Runtime enforcement is an increasingly popular and effective dynamic validation technique aiming to ensure the correct runtime behavior (w.r.t. a formal specification) of systems using a so-called enforcement monitor. In this paper we introduce runtime enforcement of specifications on component-based systems (CBS) modeled in the BIP (Behavior, Interaction and Priority) framework. BIP is a powerful and expressive component-based framework for formal construction of heterogeneous systems. However, because of BIP expressiveness, it remains difficult to enforce at design-time complex behavioral properties. First we propose a theoretical runtime enforcement framework for CBS where we delineate a hierarchy of sets of enforceable properties (i.e., properties that can be enforced) according to the number of observational steps a system is allowed to deviate from the property (i.e., the notion of k-step enforceability). To ensure the observational equivalence between the correct executions of the initial system and the monitored system, we show that i) only stutter-invariant properties should be enforced on CBS with our monitors, ii) safety properties are 1-step enforceable. Given an abstract enforcement monitor (as a finite-state machine) for some 1-step enforceable specification, we formally instrument (at relevant locations) a given BIP system to integrate the monitor. At runtime, the monitor observes and automatically avoids any error in the behavior of the system w.r.t. the specification. Our approach is fully implemented in an available tool that we used to i) avoid deadlock occurrences on a dining philosophers benchmark, and ii) ensure the correct placement of robots on a map.

==> CLEAN.sh <==
find . \( -name "*.bak" -o -name "*.aux" -o -name "*.log" -o -name "*.toc" -o -name "*.backup" -o -name "*~" -o -name "*.dvi" -o -name "*.bbl" -o -name "*.out" -o -name "*.vrb" -o -name "*.nav" -o -name "*.snm" -o -name "*.blg" -o -name "*.synctex.gz" \) -exec rm {} \;

